Chiral and isospin breaking in the two-flavor Schwinger Model

The Schwinger model with two massive fermions is a nontrivial theory for which no analytical solution is known. The strong coupling limit of the theory allows for different semiclassical approximations to extract properties of its low-lying spectrum. In particular, analytical results exist for the fermion condensate, the fermion mass dependence of the pseudoscalar meson mass or its decay constant. These approximations, nonetheless, are not able to quantitatively predict isospin breaking effects in the light spectrum, for example. In this paper we use lattice simulations to test various analytical predictions, and study isospin breaking effects from nondegenerate quark masses. We also introduce a low-energy effective field theory based on a nonlinear $\sigma$ model with a dilaton field, which leads to the correct fermion mass dependence of the pion mass, the correct $\sigma$-to-$\pi$ mass ratio and a prediction of the isospin breaking effects, which we test numerically.

==> figures/Fpi-chiral/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

datab4 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-chiral/fpi-b4.txt", delimiter=',')
datab4fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-chiral/fpi-b4-fit.txt", delimiter=',')

datab5 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-chiral/fpi-b5.txt", delimiter=',')
datab5fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-chiral/fpi-b5-fit.txt", delimiter=',')

datab6 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-chiral/fpi-b6.txt", delimiter=',')
datab6fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-chiral/fpi-b6-fit.txt", delimiter=',')

mcA=np.array([0.9745490922669083, 0.9629948586554854, 0.9689731473651183])
mcB=np.array([0.10081984896293118, 0.08167636534637175, 0.06966626165074158])

plt.style.use('qrpaper.mplstyle')

fig, ax = plt.subplots()
ax.plot([0.0, 0.13],[1/np.sqrt(3*np.sqrt(3)),1/np.sqrt(3*np.sqrt(3))], '--', label="$F_\pi^2 = 1 / 3 \sqrt{3}$",lw=3, alpha=0.5, color="#d62728")
ax.plot([0.0, 0.13],[1/np.sqrt(2*np.pi),1/np.sqrt(2*np.pi)], label="$F_\pi^2 = 1 / 2\pi$", alpha=0.5, lw=3, color="#9467bd")
ax.errorbar(mcA[0]*datab4[:,0]+mcB[0], datab4[:,1], yerr=datab4[:,2],
        fmt='o',color='cornflowerblue',label="$\\beta=4.0$",alpha=1.0)
ax.fill_between(datab4fit[:,0], datab4fit[:,1] - datab4fit[:,2], datab4fit[:,1]
        +datab4fit[:,2], color="cornflowerblue", alpha=0.3)
ax.errorbar(mcA[1]*datab5[:,0]+mcB[1], datab5[:,1], yerr=datab5[:,2],
        fmt='s',color='darkorange',label="$\\beta=5.0$",alpha=1.0)
ax.fill_between(datab5fit[:,0], datab5fit[:,1] - datab5fit[:,2], datab5fit[:,1]
        +datab5fit[:,2], color="darkorange", alpha=0.3)
ax.errorbar(mcA[2]*datab6[:,0]+mcB[2], datab6[:,1], yerr=datab6[:,2],
        fmt='^',color='mediumseagreen',label="$\\beta=6.0$",alpha=1.0)
ax.fill_between(datab6fit[:,0], datab6fit[:,1] - datab6fit[:,2], datab6fit[:,1]
        +datab6fit[:,2], color="mediumseagreen", alpha=0.3)
ax.legend(bbox_to_anchor=(0.6, 0.45), fontsize=18)
ax.set_xlabel('$m_R$', labelpad=0)
ax.set_ylabel('$F_\pi$', rotation=0, labelpad=22)
# plt.show()
plt.savefig("fpi-chiral.pdf")




# Continuum limit

bs = np.array([4,5,6])

fpis=np.array([
0.43433256985554464,
0.43500334704896815,
0.42377062318052106])

efpis = np.array([0.004412656932375053,
0.0049519500866776756,
0.004667123488075268])

bs2 = np.array([3,4,5])
fpis2 = np.array([0.3925, 0.3930, 0.3962])
efpis2 = np.array([0.0011, 0.0014, 0.0013])

fig, ax = plt.subplots()
ax.plot([0.0, 0.6],[1/np.sqrt(3*np.sqrt(3)),1/np.sqrt(3*np.sqrt(3))], '--', label="$F_\pi^2 = 1 / 3 \sqrt{3}$",lw=3, alpha=0.5, color="#d62728")
ax.plot([0.0, 0.6],[1/np.sqrt(2*np.pi),1/np.sqrt(2*np.pi)], label="$F_\pi^2 = 1 / 2\pi$", alpha=0.5, lw=3, color="#9467bd")
ax.errorbar(1/np.sqrt(bs), fpis, yerr=efpis, fmt='o',color='cornflowerblue', label="$\mathrm{This\ work}$", mfc='cornflowerblue')
ax.errorbar(1/np.sqrt(bs2), fpis2, yerr=efpis2, fmt='o',color='darkorange', label="$\mathrm{Castellanos\ et\ al.}$")
ax.set_xlim((0,0.6))
# ax.errorbar(mcA[1]*datab5[:,0]+mcB[1], datab5[:,1], yerr=datab5[:,2],
#         fmt='o',color='darkorange',label="$\\beta=5.0$",alpha=1.0)
# ax.errorbar(mcA[2]*datab6[:,0]+mcB[2], datab6[:,1], yerr=datab6[:,2],
#         fmt='o',color='mediumseagreen',label="$\\beta=6.0$",alpha=1.0)
# ax.fill_between(datab6fit[:,0], datab6fit[:,1] - datab6fit[:,2], datab6fit[:,1]
#         +datab6fit[:,2], color="mediumseagreen", alpha=0.3)
# ax.legend(bbox_to_anchor=(0.6, 0.45), fontsize=18)
ax.set_xlabel('$\\beta^{-1}$', labelpad=0)
ax.set_ylabel('$F_\pi\Big|_{m_R=0}$', rotation=0, labelpad=32)
ax.legend()
# plt.show()
plt.savefig("fpi-chiral-limit.pdf")


==> figures/Fpi-vs-Mpi-chiral/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

datab4 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/fpi-b4.txt", delimiter=',')
datab4fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/fpi-b4-fit.txt", delimiter=',')

datab5 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/fpi-b5.txt", delimiter=',')
datab5fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/fpi-b5-fit.txt", delimiter=',')

datab6 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/fpi-b6.txt", delimiter=',')
datab6fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/fpi-b6-fit.txt", delimiter=',')

# mcA=np.array([0.9745490922669083, 0.9629948586554854, 0.9689731473651183])
# mcB=np.array([0.10081984896293118, 0.08167636534637175, 0.06966626165074158])

plt.style.use('qrpaper.mplstyle')

# fig, ax = plt.subplots()
# ax.plot([0.0, 0.13],[1/np.sqrt(3*np.sqrt(3)),1/np.sqrt(3*np.sqrt(3))], '--', label="$F_\pi^2 = 1 / 3 \sqrt{3}$",lw=3, alpha=0.5, color="#d62728")
# ax.plot([0.0, 0.13],[1/np.sqrt(2*np.pi),1/np.sqrt(2*np.pi)], label="$F_\pi^2 = 1 / 2\pi$", alpha=0.5, lw=3, color="#9467bd")
# ax.errorbar(mcA[0]*datab4[:,0]+mcB[0], datab4[:,1], yerr=datab4[:,2],
#         fmt='o',color='cornflowerblue',label="$\\beta=4.0$",alpha=1.0)
# ax.fill_between(datab4fit[:,0], datab4fit[:,1] - datab4fit[:,2], datab4fit[:,1]
#         +datab4fit[:,2], color="cornflowerblue", alpha=0.3)
# ax.errorbar(mcA[1]*datab5[:,0]+mcB[1], datab5[:,1], yerr=datab5[:,2],
#         fmt='o',color='darkorange',label="$\\beta=5.0$",alpha=1.0)
# ax.fill_between(datab5fit[:,0], datab5fit[:,1] - datab5fit[:,2], datab5fit[:,1]
#         +datab5fit[:,2], color="darkorange", alpha=0.3)
# ax.errorbar(mcA[2]*datab6[:,0]+mcB[2], datab6[:,1], yerr=datab6[:,2],
#         fmt='o',color='mediumseagreen',label="$\\beta=6.0$",alpha=1.0)
# ax.fill_between(datab6fit[:,0], datab6fit[:,1] - datab6fit[:,2], datab6fit[:,1]
#         +datab6fit[:,2], color="mediumseagreen", alpha=0.3)
# ax.legend(bbox_to_anchor=(0.6, 0.45), fontsize=18)
# ax.set_xlabel('$m_R$', labelpad=0)
# ax.set_ylabel('$F_\pi$', rotation=0, labelpad=22)
# plt.show()
# plt.savefig("fpi-chiral.pdf")


fig, ax = plt.subplots()
ax.plot([0.0, 1.0],[1/np.sqrt(3*np.sqrt(3)),1/np.sqrt(3*np.sqrt(3))], '--', label="$F_\pi^2 = 1 / 3 \sqrt{3}$",lw=3, alpha=0.5, color="#d62728")
ax.plot([0.0, 1.0],[1/np.sqrt(2*np.pi),1/np.sqrt(2*np.pi)], label="$F_\pi^2 = 1 / 2\pi$", alpha=0.5, lw=3, color="#9467bd")
ax.errorbar(datab4[:,0], datab4[:,1], yerr=datab4[:,2],
        fmt='o',color='cornflowerblue',label="$\\beta=4.0$",alpha=1.0)
ax.fill_between(datab4fit[:,0], datab4fit[:,1] - datab4fit[:,2], datab4fit[:,1]
        +datab4fit[:,2], color="cornflowerblue", alpha=0.3)
ax.errorbar(datab5[:,0], datab5[:,1], yerr=datab5[:,2],
        fmt='s',color='darkorange',label="$\\beta=5.0$",alpha=1.0)
ax.fill_between(datab5fit[:,0], datab5fit[:,1] - datab5fit[:,2], datab5fit[:,1]
        +datab5fit[:,2], color="darkorange", alpha=0.3)
ax.errorbar(datab6[:,0], datab6[:,1], yerr=datab6[:,2],
        fmt='^',color='mediumseagreen',label="$\\beta=6.0$",alpha=1.0)
ax.fill_between(datab6fit[:,0], datab6fit[:,1] - datab6fit[:,2], datab6fit[:,1]
        +datab6fit[:,2], color="mediumseagreen", alpha=0.3)
ax.legend(bbox_to_anchor=(0.6, 0.47), fontsize=18)
# ax.legend()
ax.set_xlabel('$M_\pi \sqrt{\pi \\beta / 2}$', labelpad=0)
ax.set_ylabel('$F_\pi$', rotation=0, labelpad=22)
# plt.show()
plt.savefig("fpi-chiral.pdf")


# Continuum limit

bs = np.array([4,5,6])

fpis=np.array([
0.4470376968645369,
0.4478526682996334,
0.4338337245670957])

efpis = np.array([0.006062717756189787,
0.006485903065702196,
0.006232886394515775])

# fpis=np.array([
# 0.43433256985554464,
# 0.43500334704896815,
# 0.42377062318052106])

# efpis = np.array([0.004412656932375053,
# 0.0049519500866776756,
# 0.004667123488075268])

bs2 = np.array([3,4,5])
fpis2 = np.array([0.3925, 0.3930, 0.3962])
efpis2 = np.array([0.0011, 0.0014, 0.0013])

fig, ax = plt.subplots()
ax.plot([0.0, 0.6],[1/np.sqrt(3*np.sqrt(3)),1/np.sqrt(3*np.sqrt(3))], '--', label="$F_\pi^2 = 1 / 3 \sqrt{3}$",lw=3, alpha=0.5, color="#d62728")
ax.plot([0.0, 0.6],[1/np.sqrt(2*np.pi),1/np.sqrt(2*np.pi)], label="$F_\pi^2 = 1 / 2\pi$", alpha=0.5, lw=3, color="#9467bd")
ax.errorbar(1/np.sqrt(bs), fpis, yerr=efpis, fmt='o',color='cornflowerblue', label="$\mathrm{This\ work}$", mfc='cornflowerblue')
ax.errorbar(1/np.sqrt(bs2), fpis2, yerr=efpis2, fmt='o',color='darkorange', label="$\mathrm{Castellanos\ et\ al.}$")
ax.set_xlim((0,0.6))
# ax.errorbar(mcA[1]*datab5[:,0]+mcB[1], datab5[:,1], yerr=datab5[:,2],
#         fmt='o',color='darkorange',label="$\\beta=5.0$",alpha=1.0)
# ax.errorbar(mcA[2]*datab6[:,0]+mcB[2], datab6[:,1], yerr=datab6[:,2],
#         fmt='o',color='mediumseagreen',label="$\\beta=6.0$",alpha=1.0)
# ax.fill_between(datab6fit[:,0], datab6fit[:,1] - datab6fit[:,2], datab6fit[:,1]
#         +datab6fit[:,2], color="mediumseagreen", alpha=0.3)
# ax.legend(bbox_to_anchor=(0.6, 0.45), fontsize=18)
ax.set_xlabel('$\\beta^{-1 / 2}$', labelpad=0)
ax.set_ylabel('$F_\pi\Big|_{m_R=0}$', rotation=0, labelpad=32)
ax.legend()
# plt.show()
plt.savefig("fpi-chiral-limit.pdf")




# GPI


datab4 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpi-b4.txt", delimiter=',')
datab4fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpi-b4-fit.txt", delimiter=',')

datab5 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpi-b5.txt", delimiter=',')
datab5fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpi-b5-fit.txt", delimiter=',')

datab6 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpi-b6.txt", delimiter=',')
datab6fit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpi-b6-fit.txt", delimiter=',')

mcA=np.array([0.9745490922669083, 0.9629948586554854, 0.9689731473651183])
mcB=np.array([0.10081984896293118, 0.08167636534637175, 0.06966626165074158])

fig, ax = plt.subplots()
ax.errorbar(mcA[0]*datab4[:,0]+mcB[0], datab4[:,1], yerr=datab4[:,2],
        fmt='o',color='cornflowerblue',label="$\\beta=4.0$",alpha=1.0)
ax.fill_between(datab4fit[:,0], datab4fit[:,1] - datab4fit[:,2], datab4fit[:,1]
        +datab4fit[:,2], color="cornflowerblue", alpha=0.3)
ax.errorbar(mcA[1]*datab5[:,0]+mcB[1], datab5[:,1], yerr=datab5[:,2],
        fmt='s',color='darkorange',label="$\\beta=5.0$",alpha=1.0)
ax.fill_between(datab5fit[:,0], datab5fit[:,1] - datab5fit[:,2], datab5fit[:,1]
        +datab5fit[:,2], color="darkorange", alpha=0.3)
ax.errorbar(mcA[2]*datab6[:,0]+mcB[2], datab6[:,1], yerr=datab6[:,2],
        fmt='^',color='mediumseagreen',label="$\\beta=6.0$",alpha=1.0)
ax.fill_between(datab6fit[:,0], datab6fit[:,1] - datab6fit[:,2], datab6fit[:,1]
        +datab6fit[:,2], color="mediumseagreen", alpha=0.3)
# ax.legend(bbox_to_anchor=(0.6, 0.45), fontsize=18)
ax.legend()
ax.set_xlabel('$m_R$', labelpad=0)
ax.set_ylabel('$G_\pi$', rotation=0, labelpad=22)
ax.set_ylim((0.0,0.37))
# plt.show()
plt.savefig("gpi-chiral.pdf")


# GPI factor extrapolation

gpia = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpias.txt", delimiter=',')
gpiafit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpias-fit.txt", delimiter=',')

gpib = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpibs.txt", delimiter=',')
gpibfit = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Fpi-vs-Mpi-chiral/gpibs-fit.txt", delimiter=',')

fig, ax = plt.subplots()
ax.errorbar(gpia[:,0], gpia[:,1], yerr=gpia[:,2], fmt='o',color='cornflowerblue', label="$A|_{m_R=0}$", mfc='cornflowerblue')
ax.fill_between(gpiafit[:,0], gpiafit[:,1] - gpiafit[:,2], gpiafit[:,1]
        +gpiafit[:,2], color="cornflowerblue", alpha=0.3)
ax.errorbar(gpib[:,0], gpib[:,1], yerr=gpib[:,2], fmt='o',color='darkorange', label="$B|_{m_R=0}$")
ax.fill_between(gpibfit[:,0], gpibfit[:,1] - gpibfit[:,2], gpibfit[:,1]
        +gpibfit[:,2], color="darkorange", alpha=0.3)
ax.set_xlabel('$\\beta^{-1 / 2}$', labelpad=0)
# ax.set_ylabel('$F_\pi\Big|_{m_R=0}$', rotation=0, labelpad=32)
ax.legend()
# plt.show()
plt.savefig("gpi-chiral-limit.pdf")



==> figures/IB-old/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

dt = np.loadtxt("dMsr-vs-dmsr-m0.0911-data.txt", delimiter=',')
dtf = np.loadtxt("dMsr-vs-dmsr-m0.0911-fit.txt", delimiter=',')

xdt = dt[:,0]
ydt = dt[:,1]
eydt = dt[:,2]

xdtf = dtf[:,0]
ydtf = dtf[:,1]
eydtf = dtf[:,2]

plt.style.use('qrpaper.mplstyle')

fig, ax = plt.subplots()
ax.errorbar(xdt, ydt, yerr=eydt,  fmt='o',color='darkorange', lw=2.5, markeredgewidth=2.5, alpha=0.9, label="$\\bar{m}_R = 0.09$")
ax.fill_between(xdtf, ydtf - eydtf, ydtf +eydtf, color="darkorange", alpha=0.3, label="$\mathrm{Fit\ to\ }ax^2+b$")
ax.set_xlabel('$\Delta / \\bar{m}_R$')
ax.set_ylabel('$M_{\pi^{\pm}}^2 - M_{\pi^{0}}^2$', rotation=90, labelpad=22)
# plt.show()
plt.legend()
plt.savefig("/home/david/git/dalbandea/phd/notes/13-PhD-thesis/thesis/figures/schwinger/IB/dM2-vs-DeltaomR.pdf")


dt1 = np.loadtxt("dMsr-o-dmsr-o-expected-m0.1203-data.txt", delimiter=',')
dt2 = np.loadtxt("dMsr-o-dmsr-o-expected-m0.0911-data.txt", delimiter=',')
dt3 = np.loadtxt("dMsr-o-dmsr-o-expected-m0.0618-data.txt", delimiter=',')

fig, ax = plt.subplots()
ax.plot(np.array([0.0, 1.7]), np.array([1.0,1.0]),'--',
        label="$\mathrm{Eq.\ (6.38)}$", alpha=0.5, lw=3, color="#d62728", )
ax.errorbar(dt1[:,0], dt1[:,1], yerr=dt1[:,2],  fmt='o',color='cornflowerblue', label="$\\bar{m}_R = 0.12$", lw=2.5, markeredgewidth=2.5, alpha=0.9)
ax.errorbar(dt2[:,0], dt2[:,1], yerr=dt2[:,2],  fmt='o',color='darkorange', label="$\\bar{m}_R = 0.09$", lw=2.5, markeredgewidth=2.5, alpha=0.9)
ax.errorbar(dt3[:,0], dt3[:,1], yerr=dt3[:,2],  fmt='o',color='mediumseagreen', label="$\\bar{m}_R = 0.06$", lw=2.5, markeredgewidth=2.5, alpha=0.9)
ax.set_xlabel('$\Delta / \\bar{m}_R$')
ax.set_ylabel('$\\frac{4 M_{\eta^\prime}^2}{M_{\pi^\pm}}\\frac{(M_{\pi^{\pm}}^2 - M_{\pi^{0}}^2)}{(\Delta / \\bar{m}_R)^2}$', rotation=90, labelpad=18, fontsize=30)
plt.legend()
# plt.show()
plt.savefig("/home/david/git/dalbandea/phd/notes/13-PhD-thesis/thesis/figures/schwinger/IB/dM2-vs-DeltaomR-norm.pdf")



==> figures/IB/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

dt = np.loadtxt("dMsr-vs-dmsr-m0.0911-data.txt", delimiter=',')
dtf = np.loadtxt("dMsr-vs-dmsr-m0.0911-fit.txt", delimiter=',')

xdt = dt[:,0]
ydt = dt[:,1]
eydt = dt[:,2]

xdtf = dtf[:,0]
ydtf = dtf[:,1]
eydtf = dtf[:,2]

plt.style.use('qrpaper.mplstyle')

fig, ax = plt.subplots()
ax.errorbar(xdt, ydt, yerr=eydt,  fmt='s',color='darkorange', lw=2.5, markeredgewidth=2.5, alpha=0.9, label="$\\bar{m}_R = 0.09$")
ax.fill_between(xdtf, ydtf - eydtf, ydtf +eydtf, color="darkorange", alpha=0.3, label="$\mathrm{Fit\ to\ }ax^2+b$")
ax.set_xlabel('$\Delta_R / \\bar{m}_R$')
ax.set_ylabel('$M_{\pi^{\pm}}^2 - M_{\pi^{0}}^2$', rotation=90, labelpad=22)
plt.legend()
plt.show()
# plt.savefig("/home/david/git/dalbandea/phd/notes/13-PhD-thesis/thesis/figures/schwinger/IB/dM2-vs-DeltaomR.pdf")
# plt.savefig("dM2-vs-DeltaomR.pdf")


dt1 = np.loadtxt("dMsr-o-dmsr-o-expected-m0.1203-data.txt", delimiter=',')
dt2 = np.loadtxt("dMsr-o-dmsr-o-expected-m0.0911-data.txt", delimiter=',')
dt3 = np.loadtxt("dMsr-o-dmsr-o-expected-m0.0618-data.txt", delimiter=',')

fig, ax = plt.subplots()
ax.plot(np.array([0.0, 1.7]), np.array([1.0,1.0]),'--',
        label="$\mathrm{Eq.\ (52)}$", alpha=0.5, lw=3, color="#d62728", )
ax.errorbar(dt1[:,0], dt1[:,1], yerr=dt1[:,2],  fmt='o',color='cornflowerblue', label="$\\bar{m}_R = 0.12$", lw=2.5, markeredgewidth=2.5, alpha=0.9)
ax.errorbar(dt2[:,0], dt2[:,1], yerr=dt2[:,2],  fmt='s',color='darkorange', label="$\\bar{m}_R = 0.09$", lw=2.5, markeredgewidth=2.5, alpha=0.9)
ax.errorbar(dt3[:,0], dt3[:,1], yerr=dt3[:,2],  fmt='^',color='mediumseagreen', label="$\\bar{m}_R = 0.06$", lw=2.5, markeredgewidth=2.5, alpha=0.9)
ax.set_xlabel('$\Delta_R / \\bar{m}_R$')
ax.set_ylabel('$\\frac{4 M_{\eta^\prime}^2}{M_{\pi^\pm}}\\frac{(M_{\pi^{\pm}}^2 - M_{\pi^{0}}^2)}{(\Delta_R / \\bar{m}_R)^2}$', rotation=90, labelpad=18, fontsize=30)
ax.set_ylim(0, 2)
plt.legend()
# plt.show()
# plt.savefig("/home/david/git/dalbandea/phd/notes/13-PhD-thesis/thesis/figures/schwinger/IB/dM2-vs-DeltaomR-norm.pdf")
plt.savefig("dM2-vs-DeltaomR-norm.pdf")



==> figures/Mpi-vs-m/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

datab4 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Mpi-scaling/v2/scaled_pilar_b4.txt", delimiter=',')
datab5 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Mpi-scaling/v2/scaled_pilar_b5.txt", delimiter=',')
datab6 = np.loadtxt("/home/david/git/dalbandea/phd/codes/6-LFTs/LFTModels/LFTU1.jl/results/1-Smilga/L64/Plots/Mpi-scaling/v2/scaled_pilar_b6.txt", delimiter=',')

plt.style.use('qrpaper.mplstyle')

fig, ax = plt.subplots()
ax.errorbar(datab4[:,0], datab4[:,1], yerr=datab4[:,2],
        fmt='o',color='cornflowerblue', label="$\\beta=4.0$",alpha=0.9)
ax.errorbar(datab5[:,0], datab5[:,1], yerr=datab5[:,2],
        fmt='s',color='darkorange',label="$\\beta=5.0$", alpha=0.9)
ax.errorbar(datab6[:,0], datab6[:,1], yerr=datab6[:,2],
        fmt='^',color='mediumseagreen',label="$\\beta=6.0$", alpha=0.9)
ax.plot(np.array([0.0, 1.0]),
        np.array([2.1633,2.1633]),label="$A^\mathrm{cl}$", lw=3, alpha=0.5,
        color="#9467bd")
ax.plot(np.array([0.0, 1.0]), np.array([2.06582,2.06582]), '-.',
        label="$A^\mathrm{WKB}$", lw=3, alpha=0.5, color="#f0b429")
ax.plot(np.array([0.0, 1.0]), np.array([2.008,2.008]),'--',
        label="$A^\mathrm{SG}$", alpha=0.5, lw=3, color="#d62728", )
ax.set_xlabel('$M_\pi \sqrt{\pi \\beta / 2}$', labelpad=0)
ax.set_ylabel('$A$', rotation=0, labelpad=22)
# plt.legend(loc="upper right")
ax.legend(ncol=2, bbox_to_anchor=(0.4, 0.55), fontsize=18)
# ax.legend(ncol=2, loc="best", fontsize=15)
# plt.show()
plt.savefig("scaled_pilar.pdf")

